Growing evidence for high-energy neutrinos originating in radio blazars

Evidence for bright radio blazars being high-energy neutrino sources was found in recent years. However, specifics of how and where these particles get produced still need to be determined. In this paper, we add 14 new IceCube events from 2020-2022 to update our analysis of the neutrino-blazars connection. We test and refine earlier findings by utilising the total of 71 track-like high-energy IceCube events from 2009-2022. We correlate them with the complete sample of 3412 extragalactic radio sources selected by their compact radio emission. We demonstrate that neutrinos are statistically associated with radio-bright blazars with a post-trial p-value of 3*10^-4. In addition to this statistical study, we confirm previous individual neutrino-blazar associations, find and discuss several new ones. Notably, PKS 1741-038 was selected earlier and had a second neutrino detected from its direction in 2022; PKS 0735+168 has experienced a major flare across the whole electromagnetic spectrum coincidently with a neutrino arrival from that direction in 2021.

==> anc/table1.csv <==
date,E,ra,ra_err+,ra_err-,dec,dec_err+,dec_err-,ref
2009-08-13,480.0,29.51,0.4,0.38,1.23,0.18,0.22,Aartsen et al. (2016a) [2016ApJ...833....3A]
2009-11-06,250.0,298.21,0.53,0.57,11.74,0.32,0.38,Aartsen et al. (2016a) [2016ApJ...833....3A]
2010-06-23,260.0,141.25,0.46,0.45,47.8,0.56,0.48,Aartsen et al. (2016a) [2016ApJ...833....3A]
2010-09-25,460.0,266.29,0.58,0.62,13.4,0.52,0.45,Aartsen et al. (2016a) [2016ApJ...833....3A]
2010-10-09,660.0,331.09,0.56,0.72,11.1,0.48,0.58,Aartsen et al. (2016a) [2016ApJ...833....3A]
2010-10-28,950.0,88.68,0.54,0.55,0.46,0.33,0.27,Aartsen et al. (2016a) [2016ApJ...833....3A]
2010-11-13,520.0,285.95,1.29,1.5,3.15,0.7,0.63,Aartsen et al. (2016a) [2016ApJ...833....3A]
2011-01-28,240.0,307.53,0.82,0.81,1.19,0.35,0.32,Aartsen et al. (2016a) [2016ApJ...833....3A]
2011-03-04,,116.37,0.73,0.73,-10.72,0.57,0.65,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2011-05-21,300.0,235.13,2.7,1.76,20.3,0.44,0.62,Aartsen et al. (2016a) [2016ApJ...833....3A]
2011-06-10,210.0,272.22,1.23,1.19,35.55,0.28,0.29,Aartsen et al. (2016a) [2016ApJ...833....3A]
2011-07-14,253.0,67.86,0.51,0.72,40.32,0.73,0.25,IceCube Collaboration (2018) [doi:10.21234/B4KS6S] Aartsen et al. (2014) [2014PhRvL.113j1101A]
2011-09-30,,266.48,2.09,1.55,-4.41,0.59,0.86,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2012-03-01,,238.01,0.6,0.59,18.6,0.46,0.39,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2012-05-15,200.0,198.74,1.44,1.09,31.96,0.81,0.58,Aartsen et al. (2016a) [2016ApJ...833....3A]
2012-05-23,,171.03,0.81,0.9,26.36,0.49,0.3,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2012-08-07,260.0,330.1,0.65,0.82,1.57,0.46,0.42,Aartsen et al. (2016a) [2016ApJ...833....3A]
2012-09-22,,70.75,1.56,1.63,19.79,1.37,0.68,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2012-10-11,210.0,205.22,0.59,0.65,-2.39,0.51,0.57,Aartsen et al. (2016a) [2016ApJ...833....3A]
2012-10-26,750.0,169.61,1.16,1.11,28.04,0.67,0.66,Aartsen et al. (2016a) [2016ApJ...833....3A]
2013-06-27,200.5,93.43,0.8,0.85,14.02,0.72,0.75,IceCube Collaboration (2018) [doi:10.21234/B4KS6S] Aartsen et al. (2015) [2015arXiv151005223T]
2013-08-17,400.0,224.89,0.87,1.19,-4.44,1.21,0.94,Aartsen et al. (2016a) [2016ApJ...833....3A]
2013-09-07,,129.81,0.48,0.28,-10.36,0.36,0.31,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2013-10-14,390.0,32.94,0.63,0.62,10.2,0.34,0.49,Aartsen et al. (2016a) [2016ApJ...833....3A]
2013-10-23,,301.82,1.1,0.93,11.49,1.19,1.09,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2013-12-04,,289.16,1.08,0.94,-14.25,0.91,0.81,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2014-01-08,,344.53,0.67,0.48,1.57,0.35,0.32,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2014-01-09,850.0,292.85,0.87,0.94,33.06,0.5,0.46,Aartsen et al. (2016a) [2016ApJ...833....3A]
2014-01-22,429.9,219.64,5.16,4.16,-86.16,0.55,0.6,IceCube Collaboration (2018) [doi:10.21234/B4KS6S] Aartsen et al. (2015) [2015arXiv151005223T]
2014-02-03,,349.54,2.21,1.97,-13.71,1.23,1.38,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2014-06-09,340.0,106.26,2.27,1.9,1.29,0.83,0.74,Aartsen et al. (2016a) [2016ApJ...833....3A]
2014-06-11,4450.0,110.3,0.66,0.45,11.57,0.14,0.24,Aartsen et al. (2016a) [2016ApJ...833....3A]
2014-09-23,,169.72,0.91,0.86,-1.34,0.73,0.66,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2015-01-27,210.0,100.48,0.95,1.87,4.56,0.68,0.5,Aartsen et al. (2016a) [2016ApJ...833....3A]
2015-05-15,240.0,91.6,0.16,0.74,12.18,0.37,0.35,Aartsen et al. (2016a) [2016ApJ...833....3A]
2015-07-14,300.0,325.5,1.77,1.46,26.1,1.68,1.85,Aartsen et al. (2017) pg. 36 [2017arXiv171001191I]
2015-08-12,380.0,328.19,1.01,1.03,6.21,0.44,0.49,Aartsen et al. (2017) pg. 36 [2017arXiv171001191I]
2015-08-31,,54.85,0.94,0.98,33.96,1.07,1.19,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2015-09-04,220.0,134.0,0.39,0.58,28.0,0.47,0.47,Aartsen et al. (2017) pg. 36 [2017arXiv171001191I]
2015-09-23,,103.27,0.7,1.36,3.88,0.59,0.71,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2015-09-26,,194.5,0.76,1.21,-4.34,0.7,0.95,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2015-11-14,740.0,76.3,0.75,0.74,12.6,0.61,0.58,Aartsen et al. (2017) pg. 36 [2017arXiv171001191I]
2015-11-22,,262.18,0.9,1.21,-2.38,0.73,0.43,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2016-01-28,,263.4,1.35,1.18,-14.79,0.99,1.02,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2016-03-31,380.0,15.6,0.45,0.58,15.6,0.53,0.6,Aartsen et al. (2017) pg. 36 [2017arXiv171001191I]
2016-05-10,,352.34,1.63,1.31,2.09,0.99,0.85,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2016-07-31,,214.5,0.75,0.75,-0.33,0.75,0.75,Aartsen et al. (2017) pg. 94 [2017arXiv171001179I]
2016-08-06,,122.81,0.5,0.5,-0.81,0.5,0.5,Aartsen et al. (2017) pg. 94 [2017arXiv171001179I]
2016-12-10,,46.58,1.1,1.0,14.98,0.45,0.4,Aartsen et al. (2017) pg. 94 [2017arXiv171001179I]
2017-03-21,,98.3,1.2,1.2,-15.02,1.2,1.2,Aartsen et al. (2017) pg. 94 [2017arXiv171001179I]
2017-09-22,290.0,77.43,0.95,0.65,5.72,0.5,0.3,IceCube Collaboration (2018) [doi:10.21234/B4KS6S] Aartsen et al. (2018) [2018Sci...361.1378I]
2017-11-06,,340.0,0.7,0.5,7.4,0.35,0.25,GCN 22105
2018-09-08,,144.58,1.55,1.45,-2.13,0.9,1.2,GCN 23214
2018-10-23,,270.18,2.0,1.7,-8.57,1.25,1.3,GCN 23375
2019-03-31,,337.68,0.23,0.34,-20.7,0.3,0.48,GCN 24028
2019-05-03,,120.28,0.57,0.77,6.35,0.76,0.7,GCN 24378
2019-07-30,299.0,225.79,1.28,1.43,10.47,1.14,0.89,GCN 25225
2020-06-15,496.4,142.95,1.18,1.45,3.66,1.19,1.06,GCN 27950
2020-09-26,670.5,96.46,0.73,0.55,-4.33,0.61,0.76,GCN 28504
2020-10-07,682.7,265.17,0.52,0.52,5.34,0.32,0.23,GCN 28575
2020-11-14,214.3,105.25,1.28,1.12,6.05,0.95,0.95,GCN 28887
2020-11-30,203.4,30.54,1.13,1.31,-12.1,1.15,1.13,GCN 28969
2020-12-09,418.6,6.86,1.02,1.22,-9.25,0.99,1.14,GCN 29012
2021-02-10,287.4,206.06,1.4,0.95,4.78,0.62,0.56,GCN 29454
2021-08-11,217.7,270.79,1.07,1.08,25.28,0.79,0.84,GCN 30627
2021-09-22,750.8,60.73,0.96,0.66,-4.18,0.42,0.55,GCN 30862
2022-02-05,215.9,266.8,0.511,0.511,-3.58,0.51,0.51,GCN 31554
2022-03-03,398.1,267.8,1.5,1.17,11.42,0.89,1.14,GCN 31679
2022-03-06,413.1,314.82,0.54,0.52,8.61,0.47,0.55,GCN 31692
2022-04-25,604.0,268.24,1.98,1.66,-10.73,1.71,1.48,GCN 31944
2022-05-13,207.9,224.03,1.36,1.27,-1.34,0.74,0.81,GCN 32036


==> anc/table2.csv <==
date,J2000,B1950,z,flux,sep
2010-10-09,J2200+1030,2157+102,,0.185,1.198
2010-10-09,J2203+1007,2201+098,1.005,0.206,0.993
2010-11-13,J1855+0251,1853+027,,0.163,2.071
2010-11-13,J1858+0313,1855+031,,0.671,1.44
2011-07-14,J0432+4138,0429+415,1.023,1.358,1.34
2011-09-30,J1743-0350,1741-038,1.054,4.017,0.752
2012-05-15,J1310+3220,1308+326,0.996,1.897,1.024
2012-05-15,J1310+3233,1308+328,1.639,0.439,1.031
2012-05-23,J1125+2610,1123+264,2.35,0.836,0.44
2012-10-11,J1340-0137,1337-013,1.62,0.225,0.786
2013-06-27,J0613+1306,0611+131,0.745,0.336,0.909
2013-10-14,J0211+1051,0208+106,0.2,0.628,0.673
2013-10-23,J2009+1318,2007+131,0.614,0.176,1.89
2013-12-04,J1912-1504,1909-151,1.8,0.311,1.359
2013-12-04,J1916-1519,1914-154,,0.179,1.068
2014-01-08,J2258+0203,2256+017,2.668,0.179,0.535
2014-02-03,J2327-1447,2325-150,2.465,0.519,2.577
2015-08-12,J2148+0657,2145+067,1.003,6.602,1.381
2015-08-12,J2151+0709,2149+069,1.364,0.888,0.996
2015-08-12,J2151+0552,2149+056,0.74,0.613,0.441
2015-08-31,J0336+3218,0333+321,1.258,1.627,1.76
2015-09-04,J0852+2833,0849+287,1.282,0.341,1.031
2015-09-26,J1256-0547,1253−055,0.536,15.383,1.518
2015-11-14,J0502+1338,0459+135,0.35,0.636,1.22
2016-01-28,J1733-1304,1730−130,0.902,4.087,1.715
2016-01-28,J1738-1503,1735-150,,0.183,1.14
2016-03-31,J0105+1553,0103+156,,0.205,0.881
2016-05-10,J2326+0112,2323+009,1.598,0.15,1.151
2017-03-21,J0630-1323,0628-133,1.021,0.347,1.72
2017-03-21,J0631-1410,0629-141,1.017,0.531,0.957
2017-09-22,J0509+0541,0506+056,0.336,0.447,0.076
2017-11-06,J2238+0724,2235+071,1.012,0.211,0.453
2018-09-08,J0945-0153,0943-016,2.275,0.258,1.869
2019-07-30,J1503+0917,1500+094,,0.181,1.171
2019-07-30,J1504+1029,1502+106,1.838,1.552,0.31
2020-11-30,J0201-1132,0159-117,0.67,0.648,0.56
2020-11-30,J0206-1150,0203-120,1.663,0.349,1.076
2021-08-11,J1803+2521,1801+253,,0.194,0.076
2022-02-05,J1743-0350,1741-038,1.054,4.017,0.842
2022-03-03,J1746+1127,1744+114,,0.188,1.043
2022-03-03,J1751+0939,1749+096,0.322,2.683,1.772
2022-04-25,J1752-1011,1749-101,,0.189,0.541
2022-04-25,J1758-1203,1755-120,,0.15,1.87
2022-05-13,J1449-0045,1446-005,0.3,0.223,1.808
2022-05-13,J1451-0127,1449-012,1.326,0.219,1.089

